Perfect state transfer and Cayley presentations

We study perfect state transfer on Cayley graphs from the point of view that state transfer is a property of a graph and not of a group. This paper is a bridge between the classical question about isomorphic Cayley graphs of non-isomorphic groups and quantum walks on graphs. We show that a Cayley graph of a group with an abelian subgroup of index two is a Cayley graph of an abelian group under any one of three hypotheses, two drawn from the theory of isomorphic Cayley graphs. A statement of the same kind holds for extraspecial groups: every Cayley graph of an extraspecial $p$-group of order $p^{2n+1}$ with a conjugacy-closed connection set is a Cayley graph of $Z_p^{2n+1}$. From these results we deduce that every explicit construction of perfect state transfer in the six papers we survey, on dihedral, dicyclic, generalized dihedral, $V_{8n}$ and extraspecial $2$-groups, is a non-abelian presentation of an abelian Cayley graph. Moreover, we show that a non-abelian group with an abelian subgroup of index two admits a connected Cayley graph with perfect state transfer if and only if its order is divisible by four. Genuinely non-abelian examples do exist. We prove that, for every odd prime power $q\ge 5$, the $SL(2,q)$ graph of Pantangi and Sin, which they showed to admit perfect state transfer, is a Cayley graph of no abelian group; to our knowledge, this is the first infinite family of Cayley graphs with perfect state transfer provably admitting no abelian Cayley presentation. We also construct an infinite family of Cayley graphs with peak state transfer and determine all regular subgroups of the automorphism group of every member. An appendix records a census of the connected vertex-transitive graphs with perfect state transfer on at most $30$ vertices.

==> anc/pst-census-2-30.csv <==
label,graph6
X_{2a},A_
X_{4a},C]
X_{8a},G?zTb_
X_{8b},GQzTrg
X_{8c},GQ~vvg
X_{8d},G]~v~w
X_{12a},K~~~ffNrx~f~
X_{12b},K~~~vnnv|~n~
X_{16a},Os_????@zKIgIgLGHW?r?
X_{16b},Osa????WyfH[PwN_Fg@x?
X_{16c},OseW?CBSaPgjK_IGcgZF?
X_{16d},OsaC???]ZrK{XwFwB{B{?
X_{16e},OsaKYPDHOiDFEM[wMPRcg
X_{16f},OtaLw?@ObBiNQ[P[fg@x@
X_{16g},OsaCC??^jzN[\wZwJ{@~?
X_{16h},OseCK|@GO|me\KYlLUR{O
X_{16i},Otmt[{?WI`hFPMOlgLx~?
X_{16j},O{eE\l_SHPbFXRXdbm?|P
X_{16k},O{eFK|OQH`dFX[XRbq_|P
X_{16l},O}neTaWTx^HpQkKZeioNN
X_{16m},O}nedQWRxnHURSLbeLoNN
X_{16n},O~rMEE?JxvFsNXLyB}A@~
X_{16o},O~z\}B@^`bELBYBX_ZwD~
X_{16p},O~~~~}?OH@aFAN@N_VwB~
X_{16q},Ov~v^B@gR|b]D{F\`}r@~
X_{16r},O~rMEF?oH~f~N{N{f}@~`
X_{16s},O~z\}apwW^no[[An`jwN^
X_{16t},O~~~~~?oHBcNENEN_vwL~
X_{16u},Ov~vFFaw^WN~F}F}b~O~r
X_{16v},O~ze}ytjcuMnZmU}C^wx~
X_{16w},O~~~~~_sL``vB^A~_~z`~
X_{16x},Os~~vro|nj][Z~V~F~_^~
X_{16y},O~~~~~cuLTqvY^T^c~wv~
X_{16z},O~b~~~~~Fs~J}NR~d~w~~
X_{16aa},O~~~~~{~Nf}^r~r~f~x~~
X_{16ab},O~~~~~}~^v}~z~v~v~z~~
X_{20a},S~~~~~~~~}^x~N~N}^~f~r~~N~x~~x~~{
X_{20b},S~~~~~~~~~^z~n~^~^~n~z~~^~|~~z~~{
X_{24a},WsaCCA?_??????W~npry[^J`{]Af{AV{@F}?N}?@~g?F}O?
X_{24b},WtiCCMEe??KbWeXaGrAbRQYXXMAp[@Bko`uWF_Xo{BLF~??
X_{24c},WtidC}]f_?????WBi@yO]PBpANAA\y@\x?]{N}?@~g?F}O?
X_{24d},W{eCKA@~w??@????n@zo^]BpwNGN]?N]CFn?@zoJ~??N{?@
X_{24e},W~}CKMF~w??@QBQB_p_KX?ZK@kx_]@_]DMBoR_{Hb?]EK@x
X_{24f},WsaCCA?_C?????^xn{r{{^f`x}Br{BN{@f}?F~_?~{?N~??
X_{24g},WseSCAB_sWAXCqBL`er`{[N`oxb`rB]KLnEEZo]B]BoN~??
X_{24h},WseScaNbs]????[Bm@rWNZ@xbFbENB@k|_u]F~_?~{?N~??
X_{24i},WtaKCE?_L~_??@OANEzhn[lppvJ]MA}MDNf?RtoH~g?F}O@
X_{24j},Wtm{CEB_|~g@WpX`KgiMKSLdGuYpJAojCcpkHKZGuCfBWQZ
X_{24k},Wtm|deNb|~_??@OAK?y_NQ@|CFyCNaANd?fNODrx~g?F}O@
X_{24l},W}aKSMo~~~???@?@??Z`N[H|ofr`NW]N?NF`BpwO]N@n~??
X_{24m},W}qktaFq\k???EQXEob_\WTtPVO[\`a\WEm`AlpgXmTN{K?
X_{24n},WsaCCA?_C?O???^}n}r~[^v`}}Bz{Bv{@v}?Z~_A~{?F~o?
X_{24o},WsaKSQG`{NO{??]EnAro[\o|ubrjFbfF`o]NZ~_A~{?F~o?
X_{24p},WseCKA@_C?r~O@G@B~Z}e^sp}jR|URfu@rz?Z]oRZu@N~C?
X_{24q},Wse[{qX`{Nr~O@G@M@Z_UXO|dBrDFrDFhgRnYCvo~u?N~?@
X_{24r},WtiCKIBeD~v}??OAg?rNF^CxyRjqfRpfLFr_Tw{I^F`F~o?
X_{24s},WtickYBeLHrW?BXLJXBFL]HhpZJSuQMlP[UuTYsq\UiF}[?
X_{24t},Wtm||yzl|^r~??W?i?YOFP?|AByAFq@Fl?RnOAvy?L~f~o?
X_{24u},WuvU\qxhtLr~??W?jGYpFPatERhbF`RFccZMGerY{LwCNo]
X_{24v},Wv~vFFaw^WW?o@^}A}onlFr_^MGx{Ox{KJ}_A~cH?J~c?^~
X_{24w},W}vELisitT[?_?F~ijqh{QzdJu`k{XvL_{]LJxkaBuFfo^`
X_{24x},W~rMEF?oM?W@_?J~f^p|{Nz_~y@~kH}{O|}OL~g?~}?G?^~
X_{24y},W~~fujLp|KrL_BXeJKhJLN@krJHTUWFl_YUnDUtOXueg?^~
X_{24z},W~~v^~}v|~w?o@^}CCp@L?Tg@UWoLwoL{EE}@`nW?Z~_@^~
X_{24aa},W~~~ffNr}?W@_?N}f}x`[KFc_}?U[w[[wLM\@rf_`{Ng?^~
X_{24ab},W~~~~~o{N`}F_?AN`{O]dBqkNEwH}?D}C@~BO?~x?F~a?^~
X_{24ac},W~~~~~~~~~~~_?O?c?W_FA?{CBwCFwAF{?b~?C~w?V~_?~~
X_{24ad},Wv~vFFaw^W[?o@g@N~Wv}D~o^^?|}?~]K\~EF|u?^}oK?^~
X_{24ae},Wv~v~~}~^^{?o@g@N~Wo]DBo[FWW]oEm{Av]?xvwBm~K?^~
X_{24af},W{fUmjRjLXTZiu}?N~qhyTMpRVYe]p\qolxWJppxVMNN?F~
X_{24ag},W~rMEF?oM?W@o?o?f~x~~N~o~~H~}@~}C~~?N~oH~}?F~w@
X_{24ah},W~~fujLp|KrLoBo?krirZG|s{VPNMxfVGjjdFdvWxvTBj\X
X_{24ai},W~~~ffNr}?W@o?o?f~x~~KNoo~H`}@`}CNNNBrrw]]]@xxx
X_{24aj},W~~~ffNr~w^`o{o{eX`eXKo{rBwXx_XxcKrNBKrw?^~_@~~
X_{24ak},W~~~~~o{N`}Fo?o?`NwR~B{oNrG]]W]][E~o@n{H_F~e?^~
X_{24al},W~~~~~~~~~~~o?o?c?x?NCA{OJwOfwOf{EB~@_~wBF~_K^~
X_{24am},Wv~vFFawF?{AwBwW\_B~~F~w^~g~~O~~?^~`F~wO~~@b~{o
X_{24an},Wv~v~~}~^^{?w@w@[?Z~~FBw[Ngw^Ow^KBvn?|zwFn^?]|z
X_{24ao},W}nM]ZJlLhUZku}?^?B~~RNxK~aU~YU~WvxkL}Z@nNFe{{]
X_{24ap},W~z^ffr{}]XxrNrNv_@e\Kr[ozx`nw^XoN[xBkxwZfNn_F~
X_{24aq},W~~~~~o{N`}Fw?s?u?W\~B^{J~w^v?^nCNnbBvwwN~wM?^~
X_{24ar},W~~~~~~~~~~~w?s?u?WOvAD{GNwMFwLF{Db~?w~w?~~m?^~
X_{24as},W~~~ffo{N_]@r~r~x~e^xr~BN{H~~x~~{~~{N~~H~~wF~~`
X_{24at},Wv~v~~}~Fw~a~B~W\~~F}w~vb~VF}Z~~{^~}F~~g~~|B~~r
X_{24au},Ws~~vr~~~~^{~o~u~yv}[|n~t~vf~f`~|n~~V~~p~~}@~~~
X_{24av},W~b~~~~~F~~~~~~~~~F~h~{n~p~s~~q~~w~~R~~x^~~b~~~
X_{24aw},W~~~~~~~~~~~~{~{~x~}^~N~{~~f~~f~~N~~r~~x~~~f~~~
X_{24ax},W~~~~~~~~~~~~}~|~|~}~~n~|~~v~~n~~n~~v~~|~~~n~~~
X_{28a},[~~~~~~~~~~~~~~~~~f~x~{~~r~}^~}^~{~~~N~~f~~}^~~r~~~r~~~f~~~x~~~~
X_{28b},[~~~~~~~~~~~~~~~~~v~z~}~~v~~^~}~~}~~~^~~v~~}~~~z~~~v~~~v~~~z~~~~
X_{30a},]~~~~~~~~_]@qFqFwp}K^oZ~@nxo}@o}CuKrLbKxbW^eL`~Bc{{Bc{{`MXxwRe]^@wNN{F_{~w


==> anc/pst-census-32.csv <==
label,graph6
X_{32a},_sa????????^?o?E?D?@_?g?@_?AO?A_?AG??c??oCWA_OIB?_gK?ECD?DCA_?i?Q?H_?c@?oAGAE?B?B_??
X_{32b},_saC???????B?I?K?HGAc?X@`?A`?AOO@CO?K@?XOADC_OWE?DHD?HQ@_@qAFo??Gpo??Qco??SQo??KdO??
X_{32c},_saC?????B_M?[?[?G?@??C?@??@???_@CGwOa@pCGMAOGwA_`oH@M?A_N??WDo?@bo?@w?c?Bo?Q?Bo?c??
X_{32d},_saKW?@?WA?D?F?O?G?@A?CS?__?`GB_@_M@S?UP_@MH@G?IAG?D?D?AO@OGoB?BP@C@@AAGCHCCCC@GGGCC
X_{32e},_saCC???????????????????`BxHLPCqoHhWCTi?hq_@dq?Alg?CfW?KoX?BhS??YdO?@X?w?AVG_?Aip???
X_{32f},_saCC???????????????????coxCJpAToKr_DNG?TMO@LY?CfQ?CVc?NCW?Bow??]?M?@Fo_?AMIO?AMS_??
X_{32g},_saCC??????A?A?E?B??o?E??W??oABBo``wCWX_RBK?kBo?wF_]@o?N?s?BKK_?X`a??]EC??{KC?B|????
X_{32h},_saCC????@?B?C?G_W?I?@_@Co_QSWSIgKo_HKG?h`?CHP@CQaCG`SAaOiAaASR?O`Sg@w?w?Boq??BpK???
X_{32i},_saCKK?????@?C?GKCI_WQC_oQHOW_pB@@?FGOEOa@S@GE_PM?GO`oGcRGA?dg?OAi_@?ce?O_gU?O_Wi?GO
X_{32j},_saCKK?????@?G?CKAQPASB?gKH`B?oc`@?FGOI_Q?qAGE_PM?GO`oGcRG@?TS?_Cl?@?ce?GOgU?GOWi?`?
X_{32k},_saCKK?????@?G?CKCIOcSB?gKH_d?pA`@?FGOI_Q?qAGE_PM?GO`oGcRG@?TS?_Cl?@?ce?GOgU?GOWi?`?
X_{32l},_saCKK?????@?G?CKCI_SQD?oQ`OQOpG`@?FGOJ?Q?sAGEGPM?GO`oGcR_?_TS?_CkOA?ce?GOWe?GOgY?`?
X_{32m},_saCKK?????A?A?GK@Q`AQD?g`P_gOoT@@?FGOEOQ@cAGD_PM?GO`oGcRGA?dW?GAk_A?ce?O_ge?G_WY?OO
X_{32n},_saCKK?????A?A?GK@Q`AQD?g`P_gOoT@@?FGOEOQ@cAGD_PM?GO`oGcRGA?dc?GAj?A?ce?O_gY?G_We?OO
X_{32o},_saCKK?????C?H?B?A_?V?Cx_}A`pQPq_`C?COA?Q?_COOFC_GMA_OMGGb?ACF?@PM??K{_?c@wO?Q@w_?c?
X_{32p},_seCK{??G??@?N?N_?O?B??_?@G@wAA?C`?AWN?a`@aHAEHICBGKGBGc_`c@COX@P@KO@AGp?G{?g??{@O?C
X_{32q},_tiCkW??G@?E?I?D?@g?e?Al_wA_RIO_xCe?O_siAHRCc??IC?@KA?@?g_?oKC?IC_O?gI?OAWa@?BOQ?OAk
X_{32r},_tmCKK??G@_C?H?D?@g?T?Ct_wA_JIOC|Ce?OcQIAP`cc??Gc?@GQ?@a__?_WC?HC_O?gP?_@gS?OCoQ?_Ak
X_{32s},_saCCA??????????????????DTwDVoHfoBLw]F_BKr?KrB?SXs?IXi?IKt?@RM_?FeW??]WW?B{K??Bro???
X_{32t},_saCCA??????????????????EFwIjoDVo@xw]F_BKr?KKr?TeS?JeI?IKt?@RM_?FeE??Xf_?Bxc??BuW???
X_{32u},_saCCA?????BOSGIaDOPS@I`?g@A`gI`gPPKASR?DOF_YN??W??N@`?koaARKH@CU`O_`YCHA@wG?[B{o???
X_{32v},_saCCA????_A?C?C?A??_?C??OA@Fx@JwOe{AHv?HNW?S}_?X}?^a@?Nh@?BuO_?\qG?@nH??A}S??@}W???
X_{32w},_saCCEB????@?CIDe@oguBFHA?@C?oKB?Q@GA_K@@SKaGok@L@WAU@cKc?eAq?M@YH_CPhSAGAiSACAho@G?
X_{32x},_saCCEB????@?CKBdAogtBFPA?@C?oKB?Q?gA_S@AKM?j?wCI`KAL@KKc?eAq?M@XH_P@cwAGAqS?aAqg@C?
X_{32y},_saCCEB????A?A?D_@oH?@OD@EQ@BX@BW`ERCGY?PBOAGqBAPcEXe@_Kr?K?{o?SFe?D@wY_?Boy??B{?o??
X_{32z},_saCKQN???_?????_?a@?GG?O_AAoxAHwPB[OfcAGr_cal?DCx?Gbi@APw_Rooc?]@IO@wBC_?]b???][??C
X_{32aa},_saCSIN?????CJOLCFAOcOaSPPPAH_gS?aC`OQ_OccAD?ceH@IaPCRGB@GRB?_y?S@?h_oG?X_]???w]w??C
X_{32ab},_saCSIN?????GLOMADaOcGcK`QOaHaAQ?cIKOa_AGIQaOgCDCGdI@GpB@Gi@__r?S@@@p_GAW_]???w]w??C
X_{32ac},_saKCEN??????F?B?@_?Y?BGOk?ofGgc{PQ[CcxI_joEBN?OH??GI??@wO?ZSA?EY_G?pd?GBJI?_Eb]_?@?
X_{32ad},_saKCEN?????CLOJCFAOcOSccCoaQaGc@AQ@I@GpAH@cOd_EAQADAOHaPGwB?Or?S@@F?oOAB_]???w]w??C
X_{32ae},_saKCEN?????CLOJCFAOcOSccDOaPaGc@AQ@I@Q@AI@cOgwEAGqDAGKAPD_J?Or?S@?_woOC[?]???w]w??C
X_{32af},_saKCEN?????OJCLCFAOcOaSaCqGS_aSSSP?I@I@AHLC_cIOSOHEAPGAQOAZ?Or?S@@F?oOAB_]???w]w??C
X_{32ag},_saKCEN?????OJGLAFAOcPCc`GoaIaAc@AQ@IAHOoIEC`CDD@OKGaI`AOh_P__r?W@@DPOGAI_]???w]w??C
X_{32ah},_saKCEN?????OJGLAFAOcPCc`HOaHaAc@AQ@IAOooHIC`GED@GIGaR?aOdO`__r?W@?ahOGCT?]???w]w??C
X_{32ai},_saKkaH???_A?BC_@_GP?COCEQWIXWDYg@rbPEOACT?cQcAH@oBGUC?GE`?H@SOAOPc?Lw@w?Bo??gro??V?
X_{32aj},_saS[aH???_A?BA_A_GP?COCEKWEeWHdg@lbPEOACT?cQcAH@oBGUC?GE`?H@SOAOPc?Lw@w?Bo??gro??V?
X_{32ak},_saSkQH????B?EB?@OGa?CGCDKoHdOEekAlMPEO@GM?gOsAGeGBOTA?GDQ?HASO@GLC?Tw@w?Bo??gro??V?
X_{32al},_saSkQH????B?EB?@OGa?CGCDQoHXOEYkArMPEO@GM?gOsAGeGBOTA?GDQ?HASO@GLC?Tw@w?Bo??gro??V?
X_{32am},_saSkQH???_A?BA_@_Ga?CGCDKoHdWEegAlJPEO@Cp?gOsAH@oBOTA?GDQ?HASO@GLC?Tw@w?Bo??gro??V?
X_{32an},_saSkQH???_A?BA_@_Ga?CGCDQoHXWEYgArJPEO@Cp?gOsAH@oBOTA?GDQ?HASO@GLC?Tw@w?Bo??gro??V?
X_{32ao},_se[smN??????@?@??w?M??{?^y_gAOcD@PAPCCyC`FE@_?IA_@HAC@cPC?pAQ?JGIA?|?oHwB?No??~o???
X_{32ap},_taKCE~???_A?B?E?BG?o?EC?W??oI@?@_@xS?]YOBMG_KxO_FoOOFof_w?@wL?@Kpc??rEG?G]KG??]KC?C
X_{32aq},_taKDUV???_??@?B??w?f?E\A]B?rA_pdCFGQ@eIASKgE_lH?O?K?G?`_@?Wo?_FKk??KrG?Ag]C?A_\G?EC
X_{32ar},_taKDeN???_??@?A_@g?f?D\A]B?rA_otGEgP@sIAKMGF?fI?G?H?O?b?@?Wg?_FKi??oqo??w]C?A_]G?DC
X_{32as},_{eCKNw???_A?B?D?@WH??gC@_YGo`God@EEO_Yggo_@bA@GP`WG_YSaGo`?QKGHC_YAGI@gCZoi??BoT??C
X_{32at},_saCCA?_????????????????@^w@~qFJpBbwKXu@bLo@k}?BXy?ZeW?NRB?Bkoo?VeW?@{]??@{{??B~O???
X_{32au},_saCCA?_???????????????@AziBzaH{pJHwDjq@I|_FPj?MQm?NBw?Msb?Bico?Usi?@jdO??|f??@Zj???
X_{32av},_saCCA?_???????????????@_Ny_^qO^pCNwOb}AA^oGD~?OF}?N}??F}_?@~c??N{O??~o_?@~__?@~_O??
X_{32aw},_saCCA?_???????????????@aiyeUqHxpH\WNBw@K|OBRx?KY{?BZ[?M[L?BLk_?Utc?@Lpg?@{bO?@zK_??
X_{32ax},_saCCA?_??GBCE?M@B?Co?U?CW@?oB`@xo_{Z?uBWEoKW[_Wox?FHE`BcbOOfHK_CxHa?NFB??]MD?B~O???
X_{32ay},_saCCA@_W??@?BOQGCh@ICHOGd?HI?DG?BG^GQLoaP]@HFg@QMo^b_?Na[?@{cB?]c`@@uQAAB[c__A{cOO?
X_{32az},_saCCA@_W??@WBCC_aOOc?c__OA?_A@Rs`D{Fb`aqRGEciPIhI_LHI_JHB_AMOwCIhS_HFHc@A}GE?@|OH??
X_{32ba},_saCCA@_W??@WBCC_aOOc?c__OA?_AAJs_h{Fb`aqRGEciPIhI_MHE_GxB_QiPW?HhW_DJHS@A|OE?@}GH??
X_{32bb},_saCCEC`w????@?ACAA?_AC?OOB?XyA\o_ls?Z{?jGw@\D_EZB?]?{_BoX_RSMa?\AwG@eN?O@}AOGA|CGO?
X_{32bc},_saCCIA`w????A?@GA@?_CC?GO?gVWcUwKFkA`vBK@w?{]?WZK?X_{?jHpO@pYG_URPG?wmH?Br@_OBNW?G?
X_{32bd},_saCCIA`w????B?B?@o?YOF?_[?_w?Ow?F_N]A{BoN_KoX_WWN@X_r?KKF_G{EE?F_oo?X_r?Or@e?R~?@??
X_{32be},_saCKA@`w???OFQBI@_gQA`KGcocQ_QHKKCiCQR?`QB_{[?WgcGXOa_kgO`BDCA`MC?@{wSQW@ooZ?BNW?G?
X_{32bf},_saCSIOfw?CBOEWAI?`@DO_g`CaOHxGDcoA?OHBIGGXd?OFG`DXOOeX@xKC?]Q_`DYO`?Yh@G?tQGAGjQOCO
X_{32bg},_saC[YNbo?????QAGHICQGOoPDAGP`CCCQCAH?eWgGjD?TgE@JGOF{_CBpI__{HS[I[_@ocCiB`CQg?^{???
X_{32bh},_saDdMYbW??????@_?o?V?AxCMqO]b?\PONGO`WY?jKGDBVOQFUN?_?CqC?Gsa?AKWA?[L_O@p{g?@`zO??W
X_{32bi},_saDdUMdW??????@_?w?U?Al_NQO]Q_\`CMgO`LQ@ITgHHqOEKZN?_?EQA?Gk`?ABWA?[h`?@p|G??hyo?@O
X_{32bj},_saKCEOfw?CBOEWAI?`@DG`H@AaOHxGDcoA?OHBIGGXd?OFGPEXO_dX@xKC?]Q_`CyO`?Rh@GGxQOA?xQGCC
X_{32bk},_saKCEOfw?GBGEWAI?a@HI?kaApADhGDooA?GG_IOGLg__vO`A[OPA[`xKC?]Q_`FIO_O[hCAGfQOO?fQAGC
X_{32bl},_saKSAB`O?@_A_?W_I_Cd@HOWGWaOqCRCcHaOJ`P?{HLH{?SjM?LEu?LG@EBQ?aOSL?gGoqB?Qk@GOpkAG`G
X_{32bm},_saKSAD_o?@_A_?X?IOHD?dOWGWaOp@XD?ZAPApPCXHLH{?LFM?Siu?LG@DBQ?a_LCOoHQ_a_PgcGOidGG`O
X_{32bn},_saK[A@_W?@AAH@O?WGGi?ggWGWaOq?tC_lBHAhACYGlH{?LIu?SfM?LG@IBQ?`OTCGaCq`AOhgcH?adGI@C
X_{32bo},_saK[A@_W?@AAH@O?WGHE?dGWGWaOq?tC_lBPAh@CYGlH{?LFU?Sim?LG@HBQ?`_LCGaHQ`AOXgcH?adGI@C
X_{32bp},_saK[YJ`w??????@_?o?N?@wWM?gRGcO{PG]CIXW_{Fi@~?KB}?YD??LAO?BHA?BXGG?Xb?O@zE?OBr^o???
X_{32bq},_saKcARbW???A_D?_oYAXGRHCGQCGhGGOaGHGETQ?iYGDPUGHciCsPO@kOS?ZZ?@Cvg?PwB_@boGHSBoOEg?
X_{32br},_saSCEJfG??@?A?@_g?K@GE`?T?cR_aLc`MOGawICZ@GGyBFGBoAuWO@YqOJH?WWXGBK@wIK?JoIW?bx@_C?
X_{32bs},_saSCE[aw???C_@F@_OKDO`OaGaOYq@J?cCDOEb@AWbcDGVW?boAwGG`\q?GicOGKTk?D[Go@RaIICBoOX_?
X_{32bt},_saSCQJdg???CO@J?gOKDODS`GQAIAOZO_eEPAB@CXDcBGNW?boAsCC`Zs?GxCCGL`K?TWio?RcIKCBoOX_?
X_{32bu},_saSSAJdW???C_B?_oXAXORHCGPCOYCG_cCHGETI?iXGDPXGHcsAsPGAkOW?jZ?@Avg?PwB_@boOKSBoGBg?
X_{32bv},_saSSARbW???A_D?_oXAXORHCGPCOYCG_cCHOERH?ihCDQXOHasAsPGAkOW?i|?@AzW?PwB_@boOKSBoGBg?
X_{32bw},_saSSARbW???A_D?_oYAXGRHCGQCGhGGOaGHOERP?iiCDQUOHaiAsPOAkOS?VZ?ADVg?HwB_@boGHSBoOEg?
X_{32bx},_saSSE`n???@OICRgBaAC@Ic_O?BOgIGs_hOCHSOAg[`CpS?p_MAEOZhocgBc@g_R_H`@q?caHwPW?b{E?@?
X_{32by},_saSTABn???@OICRgBaAC@Qc_O?BGwDI_CcWCHSG@oN`HOSGQ_TADQRhoccBc@g_R_H`@q?dAHwPW?b{E?@?
X_{32bz},_seCKA@fw??@????_???@?B|?OH?_Q_NhCLsORtA@^GgPucQA|OWB}?E{_O@zAC?NoC_?}_a?HvCC?`^OC@?
X_{32ca},_seCKA@fw??@????_???@OC?_OAAVq@Ns_fsGQ|G{WWAlw?DZK?Azo@@\e?RoCw?]?Z?DeA[?BKBW?J{W?O?
X_{32cb},_seCKA@fw??@????_???@OC?_OAAVq@Ns_fsGQ|G{WWBLq?EZW@@zc??|k?JgEW?\?N?@iBK?RS@w?R{W?O?
X_{32cc},_se[{}^fw??@?B?B_@w?^?B|OGAOGIGCLA@FOOHy@?^gAA~KA??I@??c_O?XCA?FGOG?{__GBx?__Fz?^o??
X_{32cd},_siSCEBn???@OIOPgB_C_?TC?wXASP@IKHIICHP_PIJ?hP@CQaT@HPLF`e?Bc@e?R_KIDM?oDBc@_cJ{E?@?
X_{32ce},_siSCEBn???@OPOIgB_C_?MC@SXASP@IKGdECQa_QSR?hP@CHPT@HPLF`e?Bc@e?R_KIDM?oDBc@_cJ{E?@?
X_{32cf},_siSCEBn???@OPOIgB_C_?TC?wXASP@IKHDICP`_PSJ?hG`CIQT@HaLF`e?Bc@e?R_KIDM?oDBc@_cJ{E?@?
X_{32cg},_siSCEBn???@OPOIgB_C_?TC?wXASP@IKHEECPQ_PQR?hG`CI`T@HaLF`e?Bc@e?R_KIDM?oDBc@_cJ{E?@?
X_{32ch},_taKSMNno??@?B?@_?w?M?@k_a?`GI?o@GH`OaEYGRBGHBJOJ_NW?}OI?nGHwAK?N?H_Cr?M?He?k?g^oK??
X_{32ci},_{eCCEF~G??@?A?@_@W?NO_p@?xA@xCE[P?oAOKGcE@`OWF@sAR@s@kkd`_BHWE@FJ?D?[k?gJoY_?Bo\??C
X_{32cj},_{eCEek`w??@?A?@gOXGTCb?KDIOMB?YCWJAKB_YA@dCCEFAGBoCOBSkQk@BGw_HEea?O[RCAGN@w??N??]C
X_{32ck},_{eCFIY`w??@?A?@gOXCXDA_KDI_UAOMCoMAIBOY@@eCCEFCOBgAOBSka[@BGw_HEdP?OYYGAGN@w??N??]C
X_{32cl},_{eCKA@~w??@????_???@?????G?^w?^|wN?]BoJKX_Kpe@WW{?WW{?bp`_?{WW@EWr??XbK?GN@w??N@w?C
X_{32cm},_~aC[YNbo??@?BQAGPIAQOI\?XpOI?oEDCG{H@?GgC@cOcQC_gRGHAdCA_q_aCaOCGaQsOQDIpAGcb_^{???
X_{32cn},_saCCA?_C???????????????E^wJ^oFnoF~_\psBPvOJFl?MNi?[Nq?Lw]?A}J_?Npk?@}WW?BzOo?Bv_o??
X_{32co},_saCCA?_C??????????????@oNz_^rOnpgVwX`}BKNoKK~?WX}?F~A?B~`??~u??F}o??^wo??~p_?B~o???
X_{32cp},_saCCA?_C?KBWESIIDAWORA@BGAEO@`_{oo]JCX`WbKCYN?Gs]?FH``bcooofKooCxeE?NF`_?]NB?B~o???
X_{32cq},_saCCA?_K@_H?TODCA__gAD?CS?CgBB@|``]EWZ_rBk?{NO@w^?VawGMpR@BwSKC]a``@mIWO@{VA?B~K???
X_{32cr},_saCCA?_K@gCODGDAA_Og@D?AS?Ag@@F{Ob}AG~_HF{?S^o?W~_^r_?NxGGB}P@?^qCC@~GGGB}OCCB}OGG?
X_{32cs},_saCCA@_cF_??@OA@@@?OCA?CGAQfYTFgrC{KLVBILWIou_JDr@FHtALikGA|JC?\oeC?{qW_AVco?@fj??C
X_{32ct},_saCCA@_cF_??@OA@@@?OCA?CGAeJYaewgtsIgnAiLgKot_FDt@JHrALwUCAxeS?\hQO?|SoOAVco?@fj??C
X_{32cu},_saCCAA_SF_??@@D_cq?RGAWOH_OR?GR?Bq]QKdqPcuEEPwKKfO^`gONgwGBmGWCZpCa@^CQO@}GWGBvg@??
X_{32cv},_saCCAA_SF_?@D@H?ogIK?{@KKHgWQWWOsKG]@}BEEKKEEpEKKYWop_KEEoGuEBKEooWGWop`JwV_?BvgO??
X_{32cw},_saCCAA_SF_?@D@H?ogIK?{@SKIgWPWWOkKG]@}BEEKIEEdSKKqWooWDEEcHP`eAEop`_ZB@_rwV_?BvgO??
X_{32cx},_saCCEG`sX_??g?L`OYA@C`T?cg_WgMQgcoIEKGqYNOkPAEKKI`N@``kPIcAqKWD[PcWG|bAOBM\A?Bwg`G?
X_{32cy},_saCCIAasX_?@O?g_KW_kGBOPDP@KWYQcIqKWQCI`_Qeo{KL`H_V@KcLOd`AaQcUWKbCh\T`?BT\@?B{?oo?
X_{32cz},_saCCIAbST_??o@G_KW_kGBO`DO`KWYQcIqKSQCJ@_Qeo{KL`H_V@LALOdQAaQcUWKbCh\M`?BTj@?B{?oo?
X_{32da},_saCCMF`sL_????@_?o?N?@xeEBARJARH_o^WKFrKKFbHK?EQW?EKE@bEB?o{K?NF`_@xwFw?BoNo?B~o???
X_{32db},_saCCMF`sL_???CP@CWOeCHOOT?QDwOTwOK{U`rHwMXJOuWN@koWKO_KHA_JAPOAWK?WLeE?@z{??BrN{???
X_{32dc},_saCCUSe[N????@`c@Y?YGCp?TAGLpCLl_FoAe?ggoBAwQBBhGF]?NGKKx_JPC{?[PJOC]]?W@z?GcAv?OWC
X_{32dd},_saCCYQe[N????OAc@aGNG`{cFaCNH?gd?QKCeD?WoSBoKB@x_F[PSWLCTKJPIF?[OhWC^_@a?{{?oBr??wG
X_{32de},_saCCeKd[V?????@_?q?VGBX?R`?j?j?KJ_WF`_WcrB`bKM\@p_\@h_LOz?BSLo?WWF_T`_]A_{{?WB~?B??
X_{32df},_saCKA@aC^_????@??Q?OGD{OVp?OW_OXwFd]@y`iJEEg[WKhgpKhoqG}AWAZb_?Rlc?@NPo?IVk_?b~?_@?
X_{32dg},_saCKA@aC^h?ODGDC_pCLGP__eHOEAGA|A@nOO\a@Bsm@oN[A^_[A??A}_OG~E?BF[CGO^OCH?|_OaGv`AAO
X_{32dh},_saEUMoelJ??S@W@@_xOKD@T?b?aCXCAgGGp@CIiQlHGpkaKFEoEhcgCkhIAQ_SoPaCX?Y`D@HJCK@h_p@co
X_{32di},_saEUMoi[l??S@W@@_xOKD@T?b@AAWcCgGOp@AIiSjGghscKFEoIhSgAkpIAQ_SoPaCX?Y`D@HJCK@h_p@co
X_{32dj},_saKCAA_S^_??@????G_OOA?_GAolppLhTFYL`tR@lWKWx`Bh\?BT]??]l_Bp_w?\oF?D\R_@@|F?CBFf?@?
X_{32dk},_saKSMoj{~????????W?E?@|?br?Ny_Nx?KLODBaOJ`g_yFO`wMOPkLeB@?@z?_@MwG?G}`??xnC?@p}w?@?
X_{32dl},_saK[]Nb{^h?ODO`g_yANOH{_S?_g@OCKWAEH?POc@DcOCiGOBTGGDTa_GT_a?TRCGCiloNw?B_OImB_ODPo
X_{32dm},_saKcA@_[{?D?FAO?W?a@@OP?bx?jzAOD`GCWR}ApJADQYDPhEQMCeGEaTCpKf@AQhIODSdP@I{gH?@|CE?C
X_{32dn},_saKcA@_[{?D?FCO?g?Q@?oP?Tx@FzAOD`GCWR}ApJAEaYDPhEQLCiGDQYCHSdPKUHEOHEd`@I|CH?@{gE?C
X_{32do},_seCCME`{~AAK?S?G@x?]P?ga@X@AyAD\?agH?ShAAhgOSNYD??EhACbg__oyGDFEh?QxgQXcBObKo?N}?C?
X_{32dp},_seCEIa`~r???@?@??W__ACCSDwWFwSFoQDxPE@`CoBKKoB@wWEX_WFjGy_AqLS@MHsG?weh?JKoooBNK?K?
X_{32dq},_seCKED`{~AAS?K?C@y?]P?ga@X@Ay@DP@AmH?SpAAigOSNYD??EXACbK__w{G@TF`?otgPhcBOcko?N}?C?
X_{32dr},_seCKIB`{~????OBC@O__ACD?S@?cAAMl?fNGPl`@L[boN?EWF_EXe@m_kgBSJH@Y_wa@sBaOGN{o?B{?oK?
X_{32ds},_seCKIB`{~???@?@??WO_CCDOFpONYONWoFrFHU?xDoBWjBEomEWE@OKB?SBKH?BX_o?\`c_@jBE?BjNoo??
X_{32dt},_seCKIB`{~???@?@??WO_CCDOFpONYONWoFrF`M?{EobKf@EWuDWE@OKB?SBHI?BXGg?XbD?@zED?BrNoo??
X_{32du},_seCKIB`{~AAK?S?C@y?]P?gaAhABX@C|A@WH?TIACbgCKVYD??EhACbg_cWyGALEh?atgQj_BOagw?N}?C?
X_{32dv},_seCKIB`{~AAK?S?C@y?]P?gaAhACx@B\A@WH?TIABBgCQVYD??EhACbg_cWyGALEh?atgQj_BOagw?N}?C?
X_{32dw},_seCKIF`sv`CQ?W?@OHADGDtC@p?Tx@Cd?P`OOHXCCVg@{eMH?CETOABI_gW{GDET`C?|sAXKB`BX_?N}?C?
X_{32dx},_seCKIF`sv`CQ?W?@OHADP?c_Pp@Bh?^waAKOOIi?m@g@TVMH?CF`@@bI`OOqi@BT`C?|s@rGB`CXo?N}?C?
X_{32dy},_secCAA_|y_?OHOCk?GBA@GO?lGPAa_J{{EoWoJGdO?hoDbETk?R_KaIPePHF?{SETa_odUDG@IkSGJ{M@??
X_{32dz},_secCAAa\m_?@HOCg@iANGGSA`O`Ai@APwE_?y?HIgVEoFIR_ITR_HcN?CqHIkISERb_?BsJO_qkIAR{M@??
X_{32ea},_secCAdasd_?OHOC?oooIB@o@_OGhp?b?G_{Y`QYiChIgx_Y_Wo[BpCBQgk@ITMG?{MA_BkR_JiOEEBsSGP?
X_{32eb},_secCAdecF_?S?OHA_wKMK@_@OOP?OG`w?siROpaYJEIWseOt`OYAQiESA{@IYe?EbbG?aowBbYSGCbsQC_O
X_{32ec},_siSCAXhcF_?OHOD@_wSK@POO_H?__P@sCO{YPhIkJELGQgT_Qg[ApeBHpc@KYe??|@w?BowEJqQCGbkSGD?
X_{32ed},_siSCAYhSF_?ODOH@_wSK@POO_H?__P@sCO{Y`XIiLEJOHcXOco[ApeDPig?i[T??|@w?BowEJqQCDBkSGG_
X_{32ee},_siSCAhdcF_?OHOD@_wSK@POO_H?__O`sC_{UPhRKJDJGPcX_So[ApeDHqg?kYT??|@w?BowEJqQCDBkSGG_
X_{32ef},_siSCAidSF_?ODOH@_wSK@POO_H?__O`sC_{U`XRILDLOIgTOag[ApeBPhc@I[e??|@w?BowEJqQCGbkSGD?
X_{32eg},_taCSIoakJgCOBODcOhAKE@WSEOQE?KEDkCBZ?TBWDOIW_[SoiASoTCEBChH_osdAiKg_Dop`?TOYWOJ_[gG
X_{32eh},_taCSIoakJgCOBODd?hGKC`WPEOQE?KEDkCBYOTBKDOIW_[UOiAT_TCEBChH_osdAiEi?Dodo?TPIKOJ_sIG
X_{32ei},_taKCA@_|{_??@OBgCqALGPG_aW`CwaH[GaW@GcWIHD`Gcf?yaR?z@know?BsaW?\cOoDmP?cA{a?oJwb_@?
X_{32ej},_taKCAA_|y_?OHOCgGi?ZGGWO`gHB?PBC{Eo?y?GFW]mGOiXO_sUObDHgPQPKgwAKdE`CMST?_sgeCJ{M@??
X_{32ek},_taKCE?_L~_??@????G????D?GA@Ny?n{otwKK}GXmo@ev@?|{??|y?lwo_BuBG?^_F?@|?[?JmBG?a}KG@?
X_{32el},_taKCE?_L~_??@????G????D?GB?Ny_N|GF{P@~ICNwGG~`OH~?OD~?f}_?@~c?@N{O??~o_?H~__?@~_O?C
X_{32em},_taKCE?_L~g@W@S@h?aGHO`@@CI@GA?gC{?NN?Bxe@eEWEXKKN?KKN?`wWWO]EEBBKrA?KrKCGFf`??Ff__C
X_{32en},_taKCE?_|x_?OPOCgCi?ZGOWP@gIB?QBC{Eo?y?GFW]lOBaY_CsT_FDIoAYP`kQGKL`_SKuHA?XkK@J{M@??
X_{32eo},_taKCE?_|x_?OPOCgCi?ZGOWP@gIB?QBC{Eo?y?GFW]mOBQ[_DTR_EcHoAiHHkWGHL_oOWuKAOpkE@R{M@??
X_{32ep},_taKCEg_{hgCOBODe?pCICOsHD?KEGWL@d@`XP@bICoJOOqU_WWU`EAEE@kH_oeTBKKc_BgFH?FPogGWpXGO
X_{32eq},_taKCEoa[LgCOBODd?pGJCP_QDGSE?IEDkCBYORBKCWiW_[UO[?T_k?eBCqH_oqT?{DY?BgioGX_kI?XPQKC
X_{32er},_taKS]M{EN_??@ACH?xOME@scCOgCW`C[`CSGHDocCRAGPTG`CNPKX_GYK@QEb@JPKWSXoKCqB_SEWG^^???
X_{32es},_taK[]Nb|~_??@?@_?w?N?@|?GAOKI?kLC@fO_XyA?~gCB~W@~?S@~?fA_?@oc?@L_O?Ku?_?xb?_@xb?O@{
X_{32et},_titSqRbSL_??@?@??W?H??t_FaCIyGKxO@|Q?naAMPgAmJOHkiOAypc}_?@eq?@JY_?Gww_?W}OO?o|__@K
X_{32eu},_tmCCMF`sLh?S@D@@_WSECOsORO_Uw`EwQCoAPJGOXF`Cc]ADJJX_W?KH@AJAOCQWK?P\_oCBrK?`@zN{???
X_{32ev},_tmCCMF`sLh?S@D@@_WSECPOOL?`IW_iWQC~AOn?PDe`AUYAAnBX_W?KH@AJAOGEWK?P\_oAHrK?`@zN{???
X_{32ew},_tmCCMF`sLi?Q@D@@_WcICOsGdW_iWOU?IArCBNoOde@GdLCGhZX_W?KE?_ZAOOJWK?aT`G@PjK?`@zN{???
X_{32ex},_tmCKMtjkv_???????w?N?@|_Dq_IyOJ\@EWO`iIGL`gAWjOGpjOAo|egA?@[@?@EoA?K~C??xpq?@oNs?@o
X_{32ey},_tmdC]MdSd_?????_?g?L?@p_FaOBy_K|AEkP@tAADtgCjUODYUOA{XdZC?@Xq?@Ll??GvI??Ov_O?wzO_@W
X_{32ez},_{aCSIOptp??ODCDC@oGW?RCGK?@i?CgG?Z~WXBo{N_KK@wUOr@UOr?GwWWHL@eGMGN?Oe_r?g{F_Cb~??o?
X_{32fa},_{aC[vO`lB_??@H?E?POMP?|GFr?J_aHd@AfG`qQCIXbc__Eac@BT_@kBTHB@iB`CU?h_Eh?JGz`CAO|OOgG
X_{32fb},_{aCcQCo|w??ODAB?``?[CB?ASG@h?Ai??Z~Ox`pwJoMOKW[_WoR_x@Ho[_Pb?uGKWEo_La[?gZCwAb~??o?
X_{32fc},_{aCkug`mB_??@H?E?yOCP@TOFz?J_QHc`AVG`qQCFPbcS?DT_@Eb@@kEPLB?ya`AU?hOEh?JGz_cCO|OOgG
X_{32fd},_{aCkv_a[L_??@Q@C_hOEP?koFI_LhAIh@BRG_jQCHTbc?oEd_@DR_@kBkEB?sqP@k?FOHg@eGzQ_AG|`OCO
X_{32fe},_{aCkv_a[L_??@Q@G_XOEH@LOF`_KxAIh@BRG_jICHUbc?oEd_@DR_@kBXEB?xaP@k?FOHg@eGzQ_AG|`OCO
X_{32ff},_{aCkv_akJ_??@Q@C_hOEP?koFI_LhAEh@DRG`JQCDTbc?oET_@Db_@kBkHB?sp`@i?F_Ho@dGzQ_AG|`OCO
X_{32fg},_{aCkv_akJ_??@Q@G_XOEH@LOF`_KxAEh@DRG`JICDUbc?oET_@Db_@kBXHB?x``@i?F_Ho@dGzQ_AG|`OCO
X_{32fh},_{eCCMFtt\_??@?@_?yAKGHSGa_aBIOL@_B`K@WWoMBkPBBWcEREc@kBP?{JIDoCXG]@C[eE?_yIKAGNo{??
X_{32fi},_{eCCMFxk}_??@?@_?yAKGO[Oa_PII_L@GF@K?wXOJBkPBKWaEFEc@iBQ?yJHBoCXHe@C\Ae?_yIKAGNo{??
X_{32fj},_{eCKA@w[{??OB?R?Dh?[CD?GSGGg?CgC?Z~WXBo{N_IgXOTOq_QopPHWWgPh@sGLGM__i_t?hT@iAb~??o?
X_{32fk},_{eCKIB`~~???@?@??W?N?@|?OX?_w__oGOXX``bKKKkKKqWWXbF`_WBooKGrBBAEWWWLwFo?BoNO?GNoN??
X_{32fl},_saCCA?_C?O?????????????xfxlVp]foR^wBN}B~F?NYu?\us?^JY?M\m?BZlO?Zmq?@X{w?Alyo?A]{o??
X_{32fm},_saCCA?_C?O????????????@wZzonro^pvBw\g}BjFoM[^?[F}?B~[?@~l??^yo?B~M?@n}??A~{??@~{???
X_{32fn},_saCCA?_S@ON?]WWBBGoq@eOEXB?q?r@[X_]@wM_N@kKKF_WE?^V`o`fowOrkLb?^@bE@yEKWB[Lb?B~s???
X_{32fo},_saCCA?_S@ON?`@@G?`?GA@?OC?MVwLfwFw{\WmBSrgmRN?UeV?MeZ?JkR_HzDWCZWl@@xz?_B}UA?B|eC??
X_{32fp},_saCCA?_S@ONO@?`C?__GA@?CC?BvyFFxBb{KW~@bFw@k^_BW~?^eoONrWCB{p__^eKA@}WKCB{oWCB~oC??
X_{32fq},_saCCA@_cGO~????g?__GG@?GCBmDr`rt\PsYwV@{RWJTUcZEfAM[jCHu\??uuo?JY{?@TjK?JEvG@@leg?_
X_{32fr},_saCCA@_cGO~????g?__GG@?GCBmDr`rt\PsZaV@vBWJTUcY[fANEjCHu\??uuo?JY{?@TjK?JEvG@@leg?_
X_{32fs},_saCCAA`CAO~????g?`?GC@?GC@_vxPVwWr{PmjAFtgGnV?NoV?MMf?nWYgByEs?^_rG@vX_CB^R?OA~b?_?
X_{32ft},_saCCAB_sFo]??@A__oHF@Cx_pb?Wz?WwWK[WKWopbDBEKKEBEF\o`sLwOyA}C@[No_J`}Bw?ByFo?Bv{???
X_{32fu},_saCCAC_cAO~????g?`?GC@?GCBmDr`rtj`sVSZ@{QwLbUcUijCM[fAHuZ?@ZVO?Eu{?@bZK?IjUg?`lfG@?
X_{32fv},_saCCAC_cAO~????g?`?GC@?GCBmDr`rtlPsUwZ@{QwLTUcVEjCM[fAHuZ?@ZVO?Eu{?@bZK?IjUg?`lfG@?
X_{32fw},_saCCAC_cAO~????g?`?GC@?GCBmDr`rtmHsUwZ@yawJbTaY[lGMifAHuZ?@ZVO?Eu{?@bZK?IjUg?`lfG@?
X_{32fx},_saCCAI`SRou??CCaCOR_@k?wEiaMPcT`SJOWK@z@_NLG\LX_|aBo]AFPr?Ii[oA]PW[@uHeO?]Z?`b^co??
X_{32fy},_saCCAKa[LOZ??GGa@W_eG@kHcoLH_Wq[BXMSHKI`HaKBHRWERENo`wNWRARmDOg^OsA`}B_KA~KK?B]sB??
X_{32fz},_saCCAKakFOj??CGc?o_VGCwKcWJGoErKIXeSHEJ@GqIBKRWEXENo`wNgRBBmD_W^_qC`zB_EA~SD?B]kI??
X_{32ga},_saCCEAbKiRB@C@A?DGAcOhgbDQ[D`kB`Pb`IWsa_o\dB@mWEBoFXoohseC`mH_oWxo?l}BKABpbgGBqToO?
X_{32gb},_saCCEceD`p}??O@cGWaE?aK@Gy?T``cScKpEBKPwCNmORq[_jgR[OMG}HOQVaSGRst?DNbc?`w[X_B|aAA?
X_{32gc},_saCCIA_CEof@O?g_KWIi?m`PDIQIPaIOhDGQIcy`SlDDQkKIdoVcGimqCor[`BoNcHT@}Bw?Byr_?BtlO??
X_{32gd},_saCCIA_CIoV?o@G_KWIi?m`PDIaIPQIOhDGQIcyPSlEDQkKIdoVcGimqChR[`DgNcHT@}Bw?Byl_?BtrO??
X_{32ge},_saCCiI`c^q}?????@xAFOGx?EX?Qr??oWKWWSXr@dMLO]Y\?zQ]?puKo^o?v_F?F[@W?^b?_X}i@?Q|s@?_
X_{32gf},_saCCqE`c^q}????GAX?eOAl?Ep?J`?R_WKoWWbrBA]LOZXY_zS\?zcM_Yx?v_R?F[@g?^R?_W|}@?B~?@?o
X_{32gg},_saCEEceEZu]????_?O?BOb?cK?oWBKBxY@yN?\aQdtGkVgBKlcKKtcC[Zg?eet?Xww@HZR_GPxf?EB{W[??
X_{32gh},_saCKA@_C?o~????g?`?GA@?OCBmDr\BlqXkMkf@yQwjMN?YYj@VElGKfZ??|VO?Rsr?DRjS?@Uv_@@jfG?G
X_{32gi},_saCKA@cCop|GA@C_EOCe?Sh_U?ok@h@ss`YKoYpeBdKAoN]?}@Py@`hlBaA\OwORqXGDJhd?bojs?B~CGA?
X_{32gj},_saCKIBeCnp}??????W?EOC{_RooWZHD`c`oWowZEEbK@`nWBB]]?~@N?^_O|`c?F[K_?^RA?WveC?r~WC??
X_{32gk},_saCKIBeCnp}GCOCG_P@BO_l@ApCBhABoc@NOGbz_NWl@\a[@sxYAsyN@_??v`@@Fk@OK\oI?o}__`W~]?@?
X_{32gl},_saCK]quE[tl???g?W@CECOl@Ao_eWgFSDjRIISAOhGgq[pPcJPJOukEApIB`?ET[GiEKnDsAAo|GPBpQ`__
X_{32gm},_saCKigamE}[??H?_cOoFB?WH@xOki_^@gIaDoqPbDWEKZDAiQa@sDQIaAijDAtCTd?Kdg[APiitQABTTHC?
X_{32gn},_saC[jEhV@rWO@G@A_GWCAC[Oao@~aKOodGcAJb__y[GMCmGkEYF@K]JGZ`@sFW_]?{_PfJ@_JVA@KbecAL?
X_{32go},_saCtJ?a[L}[??B?b?PGDA_[D@wolPG[grBKWWwQdEcEW]CUADbXCIT@TAsOJ`RAYF?aTS[@QiteGPBJUO__
X_{32gp},_saCtJ?a[L}[??B?d?OgDA_[D@wo[hGlOrBKWWsQdFCEW]CUCIbXADT@TAsOJ`RAUF?Sdc[AHiteGPBJUO__
X_{32gq},_saCtJ?akJ}[??B?b?PGDAO[E@wo[hGlOrBKWWwQdEcEW]CUCIbXADT@TAsOJ`RAYF?QdS[APitUOPBJeG__
X_{32gr},_saCtJ?akJ}[??B?d?OgDAO[E@wolPG[grBKWWsQdFCEW]CUADbXCIT@TAsOJ`RAUF?cTc[@IitUOPBJeG__
X_{32gs},_saDl]]ldZrm????????F??|CBaCBY?LX?JKOGlyAEnGAM{W?}jS?}tH?^N@sWO?M[C?C}s_?X}q??pz[??o
X_{32gt},_saKCAP_tDve??O@g@?GPAA_aK@_WAIfThBqC[j_xFXJOZ_Pg^@JC]hEYra@fTc?]oPc@FpE?ZYcqCA|DaO?
X_{32gu},_saKCAacSFve??O@g@OGOAACaK?aW@Wfg[bqXOvQkEtEEUoQg]cQS^AEXro@fdOGZSiGP]ahABmAKGAVaK?c
X_{32gv},_saKCAacSFve??O@g@OGOAACaK?aW@XFc[RsXOuikEyEEUoQW]cQc^AEXro@fdOGZWiOP]QgaBmAKGAVaK?c
X_{32gw},_saKCEA_[Fp}??@A@@G_KCA_uAxpEygdtXB\WB@b?WBKQTBWWqFBg]C@iN@Bk__s]WCFC}b_@ayf?BBF~???
X_{32gx},_saKCE_cE@~xCCAC?IGG_?cC_QA_gB@Nx_jxRAnAWVWgXZ_Oq|@SE^_B{Os@^CKBNgW`?|_YA@v?sOHnBC_O
X_{32gy},_saKSNOkM]t{OAG@k?Wo@C_KS?oa@Y_q?oe?RGeITCTgkQeOw`jIcTSDaGwhEaqQHSQolOh~?@_l|??]^B??
X_{32gz},_saKSNOkM^TyO@GAk?Wo@C_KS?oa@Y_q?oe?RGeIXCLg[REOw`jIcTSDQHWhIaiQHSQolOY~?@`J|??]^B??
X_{32ha},_saK[NOkLVXj???g?a?cED?kPBxCDQGEdGd@IEGiJFRCY]QOwRQHSL`iCpa@_sh@]?eKKNNb?BpQBCbohCb?
X_{32hb},_saK[NOkMVTj??@G?Q?cDD?sPBxCDQGEdGd@IEGiFFbCi\QOwRQHSL`eCpaA_sh@]?eKKNNb?BpIBDBopCa_
X_{32hc},_saKeIdguDroO@G@AGOObAAcO`iIOqEPGaofHKEoRLQ@KidCFTECFi`bo^_BoEWI]?{A`fR@OJLUD?b{?F`?
X_{32hd},_saKeJBgtHroG@O@@GGOSCG[OQqIPHIOoaofOkEoakX@ImPCJRDAJkQbo^_BoFGE]?uB@fR@OJLUD?b{?F`?
X_{32he},_saKeJBhTDroO@G@AGOOQCC[GapIOiEPPCoVGkIoQla@IhbCJ[`CJbIbo^_BoEWI]?{A`fJB?JLe@_b{?F`?
X_{32hf},_saSCABaTDve??O@_`O_OOACgK@CWAafTdBqA[jadBxHoZ_LC]hFGz@D[uQ@Usw?ZoPc@tQX@AfaK?q|DaO?
X_{32hg},_saSSA?akiON@_AAAA??r@w\WaxqEqcL?kF?OUAx@oZKo[BWE@wTpX?dskOQtK_hNPcBPx``aBFUa_BJd`O?
X_{32hh},_saSUIdotDroG@O@AGOOQACkO`qEOhIPPCoVGkIoaja@IhbAJk`CJbIbo^_BoEWI]?{A`fJB?JLe@_b{?F`?
X_{32hi},_sbCSec`}[UK???BG?w_UGAwGFON?A[CopacOMqocmLCa{SAUsoQWHseoBTboDwB]?^?@HwcQHkgoWR~?F??
X_{32hj},_sbCcUc`}[UK???BG?wOUGAwOFON?ARDGuAWOMqoamdCa{SAepoR_EseKCtboDwB]?^?@HwcQHkgoWR~?F??
X_{32hk},_sbCdII`}UUc???BG@WOUC@s_F_N?AUD_saKOUpo`mdCa{SAeqoRGBseWETboDwB]?^?@KwKQHeh_WR~?F??
X_{32hl},_sbClAL`uPuW???Ba@H?TO@wGFOF_AWTcrAKA[sOglTCEitPawcQoBsecSSboBw?]?n?XJWKQPhi_Pb~?F??
X_{32hm},_sbDCUSptLRK?EO@c?oWEC_gW?WBowShoSLWPoDhL?]A`skAdpWWE_FjC\_PqFgG]?]W@f`_WJRPCabbaCR?
X_{32hn},_seCCE?_KGR~????_???@O@?_CB_Vz_VxkB}Z?~RDFwKS^_WS~AWS~@B~@_?~t??F}g??^xO?O~q_?R~o?@?
X_{32ho},_seCCN_p|NRr????`GGaDAGOOaI_FXOE|GB]K?zZ?u?BQMoEcmHFA\Cb`VGjFGDOXX?U@ecKGZNE?OrMx_O?
X_{32hp},_seCCa_`eE|eO@@O_Gy?Q@AOGHP?QPe@{FImOs\`e@s@SfpAwNO?jONnc[?JhccO]Kcc@[qKAHxcX?b}cA@?
X_{32hq},_seCKA?dKUONCCAA_P?G`?]?s`yhFQUDwjBYS`i@WIoKB?VWE@UUhc_fgkCYmJAGJhd@Dx_oYBNE?wBBvo??
X_{32hr},_seCKA?dSTONCCAA_a?CP?]?rBidBqYDskb[U@M@KMOKB?NWE@eVPd?jSkChmJAGJhc_draOYBZB?wBBvo??
X_{32hs},_seCKA?eSLONCAAA_a?C`?]?sbXiBqUDtIbkL@iASIoKB?VWE@UMph?isiGQyI`IJhg`HraOYBZB?wBBvo??
X_{32ht},_seCKA?eSLONCAAA_a?C`?]@QbheBqYDskb[T@i@SIoKB?NWE@eVPd?fWkCilJAGJhc_draOYBZB?wBBvo??
X_{32hu},_seCKA@_C?r~????_???@O@?_C?{FzcFxkB|U[yArUoc}[_Hu\?Hml?jJN?Apto@Hyt@@}Bq?BfoW?BZoW?C
X_{32hv},_seCKA__U@~xCC@C?Q?A`ACO_QAAgB@Nx_jxUA|AKUwGJ\oPanAUA^CB{Os@^CKBLwQc?z`IAH|@cG@z@cOC
X_{32hw},_seCKIBwENv}????_?O?BCA?GGI_FyOF|_KBF_n?{BwbKZ`EWzDMC|OFA^OJJe@?XkKG@fOo_ZFe@?rNWX??
X_{32hx},_seCKMF`{Nr~O@G@GGQ@DOCk_``?bI?T{`@]GAVgp`@BE?JEQAbEQDBboW@zcFq?Z?}ODqBEoBWEL_J{??^?
X_{32hy},_seCKqEfcfpnOCGCG?h?KOAS_IaADxABx?a}GG^Of@_@k@`\?uc\?xWLO[qJSErCEV?N?E{BK?~E?WB{??W[
X_{32hz},_seCKqEfcfpnOCGCG?h?KOAS_IaADxABx?a}GG^Of@_@k@`\?xc\?uWLOZQJSFJCEV?N?E{BK?~E?WB{??W[
X_{32ia},_seCKqEfcfpnOCGCG?p?IOAg_HQABxADx?`|GGn_f@_@k@`\?uc\?xWLO[qRSErAEV?N?E{BK?~E?WB{??W[
X_{32ib},_seCKqEfcfpnOCGCG?p?IOAg_HQABxADx?`|GGn_f@_@k@`\?xc\?uWLOZQRSFJAEV?N?E{BK?~E?WB{??W[
X_{32ic},_seCKqEfcjp^?WO@g@X?SG@d@@x@Bx?cx?RaW?}?f@O@kI@[_s[Z?i[m_H{BS@n@EV?f?E{C[@}?@WI|?AWS
X_{32id},_seCKqEfcjp^?WOAg?x?KGAd@@x@Bx?cx?RaW?}?f@O@kI@\?k[Y_q[mOI{BW@^@EV?f?E{C[@}?@WI|?AWS
X_{32ie},_seSCMIdkuPk????C?y?MOCw_JY?V@?edqAN[_RrHDqkcNKYOldYO\iAt`G?ugK?B]K??P~??w[}?@r~??@o
X_{32if},_se[CEBdk]rN????GOX@FGO|?biAFhCE{X_`DgAg]?hm@KOYCX@X@P`k_r?r_SQFYCcP[^b?w?F}@oBww@o?
X_{32ig},_secCE@_|Lr\W?OCg?wSBGOOGJiY@Q_spL@c[_pIhDHfOAkEECVEW[PCeRQ@KI[DH`AiTsoi?izCaE?F{sG?
X_{32ih},_siCCAEcSFve??O@g@P?OAACEK?aW@DfoQrMROvPpFSJ_VPZ?ZcWS^@AxroBUe_QFspG@yapABJ`K?Qn@d?C
X_{32ii},_siCKMD_|oQv@AQ?@C?ObAOWAHygV?`ssZAFCqejGe?J_^`XCKOCMw[F?~_BAGWsWgBIda_oJRqG?TZNmC??
X_{32ij},_siSCAB_{us|OAO@gOWWFAGgCPbOcQhAHgQoTG[JaE`dO`JDa@iIaFdAobkOqdIDHWY`PxPICJjCIC_Fw}??
X_{32ik},_siSCAB_{vSzO@OAgOWWFAGgCPapAJGcPg`oTCkJaE`dO`JDa@iIaFTAobsPRBQEDSh`HxPHCRjCKCOFw}??
X_{32il},_siSCAB_|Uq|OAO@gOWWFAGgCPaocJHAPWQoXG[JaE`dO`JDa@iI`FXApBqPQdQEDWX`HxPHCRjCKCOFw}??
X_{32im},_siSCAB_|VQzO@OAgOWWFAGgCPbPAQgcHW`oXCkJaE`dO`JDa@iI`FhApBiOrBIDHSi`PxPICJjCIC_Fw}??
X_{32in},_siSCEA_[Fv}O@OCgCYCDOOs{BzOSBOSDSI?TA_HeBEDEBRIKEZBoWreWKE?h_s`DKEWKN@_owFwN_BwRw??
X_{32io},_taCCAH`cFve??O@g@O_OGACHK?KW@pFSIrMXOvOdfoL_VPSS^C\?Z`@xroBee_QJspG@yapAAj`K?Q^@d?C
X_{32ip},_taCCAI`SFve???Bg@O_QW??HK?KWBSEtdB[MGyhgfY@eToSW^GSc]oHwpo@]QkGS{B_HxaoPBkd_S?^d_GO
X_{32iq},_taCCAI`SFve???Bg@O_QW??HK?KWBSExdBYMCzPhFT@eToSg^GSS]oHwpo@]QkGS{B_HxQoHBlD_c?^d_GO
X_{32ir},_taCCMhccPojOCH?b?X@DCOpS`Ig`r_MPJ@]WalZ_LD@q?JIQ\o@YIP@EiOjcWwSYq_@HNOS@G\hOPGl]?IO
X_{32is},_taCCQC_dBro?BY@l@QaLPD`AeAaUAGsHAiGHoJ`M@[FG@mMOBY@k[c_uMP_pabdEKSZP`sb_A{Qw?@~c??K
X_{32it},_taCCUobSHo\S?G_cAOaA@G|YAQcabI@\gImXO[i_jyE@xa@kGBBHPG_\QAZYS?E]BKp@IuO@O{gQDG^RC@_
X_{32iu},_taCCYJkCEofOCC_c_XADCGpR?zHArEATS_tUAjROMd`q?BKBx`@TT@?VDOjoWrCZP_@HYi?DG]pPAG\ia@O
X_{32iv},_taCCYJkCIoVOCC_c_WaDGGpb?yhArEATS_tUAkrOMX`q?BKBx`@TT@?VDOjoWrCYp_@H[i?DG]hPAO\qa@G
X_{32iw},_taCCaG`eE|eO@@O_Gy?Q@AOGHP?QOu@{FImOs\`F@uCSfoEoN@?jONnc[?JhccO]Kcc@[qKAHxcX?b}cA@?
X_{32ix},_taCKME`\oP^@AOAAOG`BCOWOPYwE?StcIYMAYkwRS^K_w?V?~@M@~?KSCgbD?ohWSHHD`OWKjwG?BzNmC??
X_{32iy},_taCKME`\oP^@AOAAOG`BCOWOPYwE?UTKJIZAMhgPsuk_w?V?~@M@~?KQDGbC_ggWWIHL`_SKrwG?BzNmC??
X_{32iz},_taCKME`\oP^@AOAAOG`BCOWOPYwEAT@LIOrQWBiQ_uk_w?V?~@M@~?CRPa`DSqGGUhBK`iocrwGBqBNmC??
X_{32ja},_taCSI?_L`pw?BWDkAq`MSHhHIAKSAQSDEICJGF`EaRCYEKJGXbFCF_a[HMgf@bqFCXf@osF_A]Ro?@~c??K
X_{32jb},_taKCE?_L`pw?BWDkAq`LSHpIIASSAISDDICIWTPRAiCsIUHgSiESJSbIDh_k`TdDcIjPosF_A]Ro?@~c??K
X_{32jc},_taKCE?_M@~xGCCC`A?G`?c?@OI@gA@n|oH{[AnIWUwH`\`Oq|?Oq}?d{WQ@v@cGNgB_O|_MAHn@cO_~ED@?
X_{32jd},_taKCE?oeBve?H?o_Gx?Q@ASGH?_QIET|?l?XONJI@tJGDuUOLiOL^gFs[C@tccCJkbC?uqQGG|cWGb}cA@?
X_{32je},_taKCEA_[Fv}??O@gAY@FGAKGGoGPg_Pp?IoKKax`cZ`eO{BKbh?~boLwGoRuAQO\oQSD^@ECb{E`?ByF@?C
X_{32jf},_taKCEA_[Fv}O@OCgCYCDOOs{BzGSAoSDcI?UA_HeBEEWKXKKEqBKEMEEBWo]B@eBKELON@_owFwN_BwRw??
X_{32jg},_taKCEA_[Fv}O@OGgGQ?fO_w{Bz__RO_TSOGRCAHeAeEWIJBoSgBoSKeDSWhPT@eDIgrGKi_yOFwN_BwRw??
X_{32jh},_taKCEA_\Vq}??O@g@P?OAA?CCG_GbcFXcbtRC{iqFUeWVOKgt`BSr_@eV_J\@W@\KS_`xOqCI}AWA_F{{??
X_{32ji},_taKCEA_\fp}??OAg?p?GAA?CGG_GbOfpcbtUOyqkFLeSYoKSu`Boj_@eV_JXaW@]SK_`u_qCI}AWA_F{{??
X_{32jj},_taUCYabC^x]S?I?aAWANGGkW@X_DHCBX_AEC@sxAA~A_NMOJ?cKEgNEPB{IZ_HCRkA@`Fo`AY]_CSq^]?C?
X_{32jk},_taeCYQbC^x]S?I?cAX?NW?cW@G`BOaB[Q@e?Ptx_CzC_UuOJCAKEiFEPB{IZ_WCRk?``NO@IYN`@Cq^]?C?
X_{32jl},_taeCYQbC^x]S?I?cAX?NW?cW@G`BWaBWQ@b?Ptx_CzC_UuOJCAKEiFEPB{IZ_QCRk?HdFoaAI]_GSi^]?C?
X_{32jm},_ti[CEA_\~v}??????G?A??L_By_FyOFxABwOO}I@FpGA^BP?}oOA`~g?o~p~a??N{G?C~oO?P~_O?X~{???
X_{32jn},_tmCCMEqC^w}S?W?c?w_NH?gS@WcApADW_aiCOVxCDNACI|QBK?KEeYEBKqi]_WCQ{?HdLo@QQ\_CSY^]?C?
X_{32jo},_tmCCMEqC^w}W?S?a?x?NH?gS@XCDPADWO`YCOVwcAnCCS|QBK?KEYpEBQfI]_WCQ{?HdLo@QQ\_CSY^]?C?
X_{32jp},_tmCCMEqC^w}W?S?c?w_NH?gS@XCBPAAw_aYCOjwcCnACK|QBK?KEUREBSuI]_WCQ{?HdLo@QQ\_CSY^]?C?
X_{32jq},_tmCCMEqC^w}W?S?c?w_NH?gS@XCCpAAw_`iCOjwcBNACQ|QBK?KEUREBSuI]_WCQ{?HdLo@QQ\_CSY^]?C?
X_{32jr},_tmCKMFl|^r~????_?W?F??|C?yCAyAB\?`vOA`y?cNg?o~W?}ES?}Bh?^Ax}?O?NgC?C|__?XvA??xo{??{
X_{32js},_tmtlYjfSto~????_?W?F??|_Ba_EYGB\AAnQ?taABigCUfOCUuOAelg?fLxya??Mi_?Cfc_?WkwO?wRw_?{
X_{32jt},_tuCKIBiC^w}K?W?g?w_NH?g_ahCDPADKS@]COTwcAvACJjOFc?KEWNF@FwIZ_AKRsAA`MoAaYV_Gcq^]?C?
X_{32ju},_tuCKIBiC^w}K?W?g?w_NH?g`AhCDP@DKS@ZCGVWcA|AGIzOFc?KEWNF@FwIZ_AKRs?g`MoGIYV_Gcq^]?C?
X_{32jv},_tuCKIBiC^w}W?K?a?y?NH?g_ahCDPADKS@]COVOcAvaCI}OFW?KEcNF@FwIZ_AKRs?g`MoGIYV_Gcq^]?C?
X_{32jw},_t}CKMF`{Nx~H?D?aOXCFGOc_aX?cx?S{P@kCGZG_bFa@K^[@fo[@WNhoW?AR?P@QW@CLGW@CyOoCPy[@_@{
X_{32jx},_uiCCMF`sL~?@@?`?Gw@N?Dw?NZoFzKE@`GdWQHR@_rkEBMF_oOX_oNBHCcOqPGcEKEAkWoWEo{E?Bz~oC??
X_{32jy},_{aCcQ?`NGr]O@I?_@x_A?IO@HGCRBGb{kE{LGM`M?|CwEqDIN_BBONj[RAArcoCUkw?PRqECIVcKOb}cA@?
X_{32jz},_{aKCE?cN_p}O@GGc?wOQ@AS@H?CQJ_b{Om}M_L`s@sEgDqLONACJONh{[?IVcc_Rkca@LqKAINcWGb}cA@?
X_{32ka},_{aKcA?_\IzUO@GAcCW_P?aKCG_OHJEB[@n]WoF`qAsfGIoHSV`?ZG^Je]?AlcW_Vg_`PMqKAG|e_Ob}cA@?
X_{32kb},_{aKcMXdST~o????gGPABOG[_ay?d`?bc_INOARzcFRL_[i[_teZ?uhBMe??UwE@@zB?GS{?oW{u?@O~E??k
X_{32kc},_{aKcMXdST~o????gGPABOGk_`x?da?bd?HNGAbzcFLL_[i[_uUZ?uhBMe??UwE@@zB?GS{?oW{u?@O~E??k
X_{32kd},_{aSSMRbSp~o????gGPABGGk_Qq@Bq?bg_HNOAbzgFLLO\K\?uUY_tdBMe??ewI@BZA_GE{?oW|e?@G}U??s
X_{32ke},_{aSSMRbSp~o????gGPABGGk_Qq@Bq?bg_HNOAbzgFRLO[s\?teY_uTBMe??ewI@BZA_GE{?oW|e?@G}U??s
X_{32kf},_{eCKA?_KB~xOGOCcAX@FCCcGQWGc_CccO`nAGZwHB]?SLx?\cN?\ZonxW?B}P_@^qAG@~GCOJ}OAGB}OCOC
X_{32kg},_{eCKA@_C?~~]?]?koBK@WW@`_J?oB?oC]?NF_Bwr@eBKEXEEN?EEN?_{WWWNEEF@erB?EZKKGBv`_?Bv`_C
X_{32kh},_{eCKA@`KE~B@O?g_pgKl?Z_@tIh@QX@Ok_iLGIQe?lHWAiIoDiKoDTKBWWZ?u@xEEod_WZ@hJ{EW?BrF_?C
X_{32ki},_{eCKA@`KE~B@O?g_pgKl?Z_@tJH@RH@S[_gFGIIe?lHWAqIoDUKoDXIBWJQOuBIIEoigoZATR{EW?BrF_?C
X_{32kj},_{eCKA@`SD~B@_?W_pgKj?\_@mIh@Qh@Ok_iJGIQU?lHWAiKoDiKoDTKBWQr?uBREEoeOWZ@eJxEg?BuFO?C
X_{32kk},_{eCKA@`SD~B@_?W_pgKj?\_@mJH@RH@S[_gFGIIe?lIWAiIoDUIoDhHBWLQOuCiKEoegoZ@dRxEg?BuFO?C
X_{32kl},_{eCKA@`cB~B@O?g_pgK\?\_@tIh@Qh@Ok_iJGIQU?lHWAiKoDiKoDTKBWRJ?uBLEEod_WZ@hJxEg?BuFO?C
X_{32km},_{eCKA@`cB~B@O?g_pgK\?\_@tIi@IY@Gl?eLOHQT?tISBIKgEiIgETKBWRJ?uBLEEoooWZ?{JxEg?BuFO?C
X_{32kn},_{eCKA@`cB~B@O?g_pgK\?\_@tJH@RH@S[_gFGIIe?lIWAiIoDUIoDhHBWRQOuBIKEoYgoZATRxEg?BuFO?C
X_{32ko},_{eCKA@`cB~B@O?g_pgK\?\_@tJI@JI@K\?cFOHId?tHSBKIgEUKgEdHBWRQ_uAiKEoYggZAdRxEg?BuFO?C
X_{32kp},_{eCKMF`}^u~????_?W?FW?|OBxOFwoF|eB?XOgJDA`kKEFF_K?FOS?bSS?WrE?FWD?~@_WD{GogWF_ooSFc
X_{32kq},_{eCKMF`~Nr~????_?W?FS?|GBx_FxOF|eA_X_SJBD@kKIFFOc?FOW?bSQ?WtB?FWDBN@_SB{GooIF_ooSFc
X_{32kr},_{eCKMTa{|~E????g@P?ROO_`@IGFXGE|ABmG_vWiGE@W_FF_oB[Gm_LAVCJ`BiAYC\CK^CKM?px_[?Nu?[?
X_{32ks},_{eCKqEc{Z~r????_?W?FOG[_ayAB`ADc]B?CwKGZ@`n?[W]?spX_z?KoZ_J?o]DWEBpSX[Bw?LwXo?~E@o?
X_{32kt},_{eCKqLc}ltu????b?XADOO[oByOFq?RC_EdW?v_eOG`g_RF_oBX_E[KE[KBHAVBWcdWWZXGM?zK_[?LwB[?
X_{32ku},_}aKSMo{K]^{???Eg@W@UGA{OJoOe?GeCARA?SoZW@UL_DXWoIMWoILbcAx?x?mHCwDKSR_Sqj`kF_?]\w??
X_{32kv},_}mCKIBs\[^{???EgAWOUGA{CJ?CUG_f_?rA?SpJo?Ln??vT_HqT_HpdKBF@R?ph@wMOSF_xAiblB_@[[{??
X_{32kw},_saCCA?_C?O?_???????????F~z}Rr|bp|Tw^J]BufoNT^?]R}?]L}?K~{?An}_?J~i??v~G?A^|_??~{o??
X_{32kx},_saCCA?_KAOO_~O?c?O_CA?_CA@pZxijwmX{Fw^BbyWLVi_XvU?UzX?i}l?a^r_O^FFC@|ck_B|Pi?B}`s??
X_{32ky},_saCCA?_cAOC_~O?c?O_CA?_CAAFZyFjxBx{Mw^@nBwD{N_Fw^?^FF?nbd_bwxgO^FMC@~\?_B|yA?BzyC??
X_{32kz},_saCCA?`KEOj_m@U?VAOoQE?oW@_o?NB|lAmVOlbiDsFgV_YhRbUhTbMSjU@tIx_@xf_@{f`?JuNA?R~r???
X_{32la},_saCCA?`cHoY_ZWCkAOocEC`OLy_ZpOZogLw@K`wEcN?pnB?Z]E^wTON{DSB~Ad?^wJO@~_?]B~c?oB~W?K?
X_{32lb},_saCCA?`cIoM_jWCiAPOcEC`_Ly_ZpOZoWLw@c`wDcN?LnB@R]E^wWWN{ISB~@Y?^wF_@~_?]B~g?SB~S?g?
X_{32lc},_saCCAB_sWP^`}??A?W_IB@`PHxcRrEBp_EFW@`o^Po`zFC[qKK]KS[meKMRxBk_^C\g@\xGK@|qOWB^mO??
X_{32ld},_saCCAG_kIQJfeA@A?iAKC``_E@GKAPR|HP}[wXjPp[I{J_ImL_\WZOdrFO_ypwgZww_`vTX?B|QDO@nq_P?
X_{32le},_saCCA`bCcUfa}??G?Y?IGP_QE?WKBY`xr_uVaMborKlUJWXiZGPuTcJLJcAjbU?JY[`CrXwA_|bgQ@}M[??
X_{32lf},_saCCA`ccWSve]??G?i?EGP_QE?WKBePxlOyVgLborKmdJSYkVOPuTcImLgAVRT?K{[_glhsCO{roQ@}M[??
X_{32lg},_saCCA`ccWUfa}??G?Y?IGP_KE?cKBZ@lrO{VaMborKlTJgXkYgPuTcJMJSAjRY?JU]@CrhqA_|bgQ@}M[??
X_{32lh},_saCCA`ccWUfa}??G?Y?IGP_KE?cKBf@llO{VaMborKlUJWXiZGPuTcJLJcAjbU?Ku]@ClhqA_|bgQ@}M[??
X_{32li},_saCCA`ccWUfa}??G?Y?IGP_QE?WKBe`tlG{VgLborKlUJgXiYgPuTcJLJSAjbY?Ky\@ClpqA_{roQ@}M[??
X_{32lj},_saCCA`dCSVF`}??G?Y?IGP_SE?SK?Kr{Dp}?y^bmBXLwLQVoXo[MNALFFOappkC^eSODzhOObza`A@}M[??
X_{32lk},_saCCAcacaUVb]??G?Y?IH@_PE?SKBwPxj_yTsLbKrTLeIs[[ZOUiXcHZJaAjQu?Hy\?cxXq@_|boW@}M[??
X_{32ll},_saCCAg_sgUVb]??G?i?EI@_BE?gKBUPxtOuVgMbWrSnDIqXkVOPyXgIZJSArbY?I{[_cthwK?{rgB@}M[??
X_{32lm},_saCCAg_sgUVb]??G?i?EI@_BE?gKBUPxtOuVgMbXRKnBJQXkVOPuYgI\IsArbY?I{[_cthwK?{rgB@}M[??
X_{32ln},_saCCMFkDOpudr?K?HAP`SQT_bJAHjKBKSRGBBKGdaU`XEl[K_sYR@Wno?uYubTOUi\D?{Tgh@wV_kBNNo??
X_{32lo},_saCCMFkDOpudr?S?DA`aQQL_ajAIjKBKSRGBBKGT`UaXIl[K_sYR@Wno?uYtbhGUqYe?{Tod@wVOsBNNo??
X_{32lp},_saCCMFkDOqubr?K?HA`aQQL_bJAHjKBKSRGBBKGT`UaXIlYK_s[R@Wno?uYubdGUiZE?{Roe@wZOqBNNo??
X_{32lq},_saCCMFkDOqubr?S?DAP`SQT_ajAIjKBKSRGBBKGdaU`XElYK_s[R@Wno?uYtbXOUq[d?{Rgi@wZ_iBNNo??
X_{32lr},_saCCNWmC^Srrp@CGA?gBC?lGIXCq`Ae_WWoKgYjAFVF?f]LCZq[O][H[_sa^?y?RXX?[qxJgAN^GCB|GG`_
X_{32ls},_saCCQa`cbOjm[?c?cGKNOwGDX@SHgwQXQDdXAYjgUTIosiVAq@IdhOlMATOrgeiW{C{Pwh{GBypWCBvIo@?
X_{32lt},_saCCuVeslpxbl????A?FG?x?Dx?JrAQL`GeWKUZ@`rMOL^[_\]Z?^iL_Ny?ySK?FLE?C^V_?W|^??r~o??o
X_{32lu},_saCDASacIo\m[@G?QIKF@XGBX@gHXSQXSDdQaYikUTHosiJBhQKbq`jMA]BR_bI[[Ce`wp{?bzPo?Ruig?_
X_{32lv},_saCDASacJOZm[@C?SIKF@XGBX@gHXSQXKDdSaYikUTHosiLBhQIbq`jMA]BR_ak[[CiPwp{?bzIo?Rupg?_
X_{32lw},_saCDVClC^RRrh@CGA@OBG?lCIWcq_dFSgWpCKsPgJufADu[OYh[O][H{BaAVGLGRXX?[qxIqAN^GOB}GGD_
X_{32lx},_saCEMeeFoRufsCA@@?GR?aWWEBoBqKFoeDwWENb?q{KKLKWW[WW@`~bmK_OvbGGD{FAKNo[Or?{B{B~KK??
X_{32ly},_saCFAWdk\Wzhu??GCH@ACO[H@oB@z?MWWXo]?^boB{KjEIWuKQEhbIBcpeBMQMKXsQp_]bQ`_|JDBB{{B??
X_{32lz},_saCFAWplLQzbu??ACGPAOO[`@oB@z?MWWXo]?^boB{KjEIWuKQEhbIBcpeBMEeKXpWp_]hE`_|aTBB{{B??
X_{32ma},_saCKA?_[BON`}?`?_gMR@kWoEX_KqOKpGEW\WPpspLmRCyNWPjYeGwJRCkBZAFBVWPWX~Hw?B|bo?Br~???
X_{32mb},_saCKA?cKQONfe?`?_g`KAP`_EB?K@DR{bP}UeM`FpwIrDoReL_NWVEMkLcRZBiG]X}?@\xAWB|QDCB}aEG?
X_{32mc},_saCKEFiD_pydZ?K?PAc`QITaAib?iiBccKcGJ\OWeT@YH][c_wYYXkN_iSQpWaTUsZB?|GcwPwfO[BNNo??
X_{32md},_saCKIBsDOX~l}??????B??XOE@OKAOr{oX}]?^yl`wImJ_TsZBS{\BDtFO@ZQs?JqY_Kjhq?rorr?B~KK??
X_{32me},_saCKahxC^Rwqf@CC?`CBCCKA\YOqaSJ[SKoWSCRA`\kC^R\?Zo[G^SA{XCG~@``Ew_mHhXeQ@zSPGQ|M@C_
X_{32mf},_saC[qSe{nP{_~O?c?QCBGG[`@pCBA@BL@@iYANjG`}L@I|XCU{[@V]M?d{o~B??F]c_C]mC_O}kQ?bww??{

